EffiBench: Benchmarking the Efficiency of Automatically Generated Code

Code generation models have increasingly become integral to aiding software development. Although current research has thoroughly examined the correctness of the code produced by code generation models, a vital aspect that plays a pivotal role in green computing and sustainability efforts has often been neglected. This paper presents EffiBench, a benchmark with 1,000 efficiency-critical coding problems to assess the efficiency of code generated by code generation models. EffiBench contains a diverse set of LeetCode coding problems. Each problem is paired with an executable human-written canonical solution, which obtains the SOTA efficiency on the LeetCode solution leaderboard. With EffiBench, we empirically examine the ability of 42 large language models (35 open-source and 7 closed-source) to generate efficient code. Our evaluation results demonstrate that the efficiency of the code generated by LLMs is generally worse than the efficiency of human-written canonical solutions. For example, GPT-4 generated code has an average \textbf{3.12} times execution time that of the human-written canonical solutions. In the most extreme cases, the execution time and total memory usage of GPT-4 generated code are \textbf{13.89} and \textbf{43.92} times that of the canonical solutions. The source code of EffiBench is released on https://github.com/huangd1999/EffiBench. We also provide the LeaderBoard at https://huggingface.co/spaces/EffiBench/effibench-leaderboard.

==> code/canonical_solution_2406.py <==
from typing import *

class Solution:
    def minGroups(self, intervals: List[List[int]]) -> int:
        h = []
        for a, b in sorted(intervals):
            if h and h[0] < a:
                heappop(h)
            heappush(h, b)
        return len(h)


==> code/gpt4_turbo_2406.py <==
from typing import List

class Solution:
    def minGroups(self, intervals: List[List[int]]) -> int:
        points = []
        for start, end in intervals:
            points.append((start, 1))  # Record as the start of an interval
            points.append((end + 1, -1))  # Record as the end of an interval
        points.sort()
        
        # Sweep line algorithm to find the maximum number of overlapping intervals
        max_overlap = 0
        current_overlap = 0
        for _, diff in points:
            current_overlap += diff
            max_overlap = max(max_overlap, current_overlap)
        
        return max_overlap

==> code/pre_results.py <==
Total time: 23.5891 s
File: 752_tmp.py
Function: openLock at line 24

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    24                                               @profile
    25                                               def openLock(self, deadends: List[str], target: str) -> int:
    26       200      14151.9     70.8      0.1          @profile
    27       200        107.6      0.5      0.0          def neighbors(node):
    28                                                       for i in range(4):
    29                                                           x = int(node[i])
    30                                                           for d in (-1, 1):
    31                                                               y = (x + d) % 10
    32                                                               yield node[:i] + str(y) + node[i+1:]
    33                                                   
    34       100        189.1      1.9      0.0          dead = set(deadends)
    35       100        125.8      1.3      0.0          queue = deque([('0000', 0)])
    36       100         58.8      0.6      0.0          seen = {'0000'}
    37                                                   
    38    478172     109953.5      0.2      0.5          while queue:
    39    478172     183034.8      0.4      0.8              node, depth = queue.popleft()
    40    478172     113871.5      0.2      0.5              if node == target: 
    41       100         18.8      0.2      0.0                  return depth
    42    478072     105351.0      0.2      0.4              if node in dead: 
    43       253         44.3      0.2      0.0                  continue
    44   4300371   21651001.1      5.0     91.8              for nei in neighbors(node):
    45   3822552     969789.3      0.3      4.1                  if nei not in seen:
    46    576544     200262.9      0.3      0.8                      seen.add(nei)
    47    576544     241153.3      0.4      1.0                      queue.append((nei, depth + 1))
    48                                                   
    49                                                   return -1

Total time: 0.0129757 s
File: 752_tmp.py
Function: neighbors at line 26

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    26                                                   @profile
    27                                                   def neighbors(node):
    28      5345       1206.2      0.2      9.3              for i in range(4):
    29      4276       1595.9      0.4     12.3                  x = int(node[i])
    30     12828       2305.9      0.2     17.8                  for d in (-1, 1):
    31      8552       2248.4      0.3     17.3                      y = (x + d) % 10
    32      8552       5619.3      0.7     43.3                      yield node[:i] + str(y) + node[i+1:]

==> code/refine_results.py <==
Total time: 0.528774 s
File: 752_tmp.py
Function: openLock at line 24

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    24                                               @profile
    25                                               def openLock(self, deadends: List[str], target: str) -> int:
    26         6        258.5     43.1      0.0          @profile
    27         6          2.2      0.4      0.0          def neighbors(node):
    28                                                       for i in range(4):
    29                                                           x = int(node[i])
    30                                                           for d in (-1, 1):
    31                                                               y = (x + d) % 10
    32                                                               yield node[:i] + str(y) + node[i+1:]
    33                                                   
    34         3          3.5      1.2      0.0          dead = set(deadends)
    35         3          4.0      1.3      0.0          queue = deque([('0000', 0)])
    36         3          1.6      0.5      0.0          seen = {'0000'}
    37                                                   
    38     10877       2325.3      0.2      0.4          while queue:
    39     10876       3994.1      0.4      0.8              node, depth = queue.popleft()
    40     10876       2390.6      0.2      0.5              if node == target: 
    41         2          0.4      0.2      0.0                  return depth
    42     10874       2310.2      0.2      0.4              if node in dead: 
    43        12          2.1      0.2      0.0                  continue
    44     97758     486431.9      5.0     92.0              for nei in neighbors(node):
    45     86896      21701.2      0.2      4.1                  if nei not in seen:
    46     11602       4038.1      0.3      0.8                      seen.add(nei)
    47     11602       5310.8      0.5      1.0                      queue.append((nei, depth + 1))
    48                                                   
    49         1          0.2      0.2      0.0          return -1

Total time: 0.12644 s
File: 752_tmp.py
Function: neighbors at line 26

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    26                                                   @profile
    27                                                   def neighbors(node):
    28     49955      12646.4      0.3     10.0              for i in range(4):
    29     39964      15163.9      0.4     12.0                  x = int(node[i])
    30    119892      24664.6      0.2     19.5                  for d in (-1, 1):
    31     79928      20119.9      0.3     15.9                      y = (x + d) % 10
    32     79928      53844.7      0.7     42.6                      yield node[:i] + str(y) + node[i+1:]
